Converting an Integer to a Decimal String in Under Two Nanoseconds

Converting binary integers to variable-length decimal strings is a fundamental operation in computing. Conventional fast approaches rely on recursive division and small lookup tables. We propose a SIMD-based algorithm that leverages integer multiply-add instructions available on recent AMD and Intel processors. Our method eliminates lookup tables entirely and computes multiple quotients and remainders in parallel. Additionally, we introduce a dual-variant design with dynamic selection that adapts to input characteristics: a branch-heavy variant optimized for homogeneous digit-length distributions and a branch-light variant for heterogeneous datasets. Our single-core algorithm consistently outperforms all competing methods across the full range of integer sizes, running 1.4-2x faster than the closest competitor and 2-4x faster than the C++ standard library function std::to_chars across tested workloads.

==> daniel/plotfiles.py <==
# uv run --with=matplotlib  plotfiles.py
import matplotlib.pyplot as plt
import numpy as np

# Data from the table (ns/digit)
algorithms = [
    "AVX-512 (ours)",
    "jeaiii",
    "yy",
    "AppNexus",
    "Abseil FastInt",
    "std::to_chars",
    "Mula SSE64",
    "Mathisen SSE",
    "Hopman",
    "Naive"
]

twitter_ns  = [0.91, 1.26, 1.45, 2.23, 2.32, 2.07, 3.70, 2.11, 3.48, 3.24]
cit_ns      = [0.86, 1.46, 1.83, 2.93, 3.21, 2.86, 4.12, 3.97, 3.88, 4.93]
natural_ns  = [0.71, 1.46, 1.83, 2.92, 3.40, 3.05, 4.24, 4.18, 3.96, 4.73]

colors = ['#4c72b0', '#55a868', '#c44e52', '#8172b3', '#da8bc3',
          '#ffb482', '#8c9c5e', '#e69f00', '#d3d3d3', '#7f7f7f']

figsize = (10, 6)

# Common settings used for all plots
def style_axes(ax):
    ax.set_ylabel("ns per digit")
    ax.tick_params(axis='x', rotation=45, labelsize=10)
    ax.set_xticklabels(algorithms, ha='right')
    ax.grid(True, axis='y', linestyle='--', alpha=0.4)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

# ────────────────────────────────────────────────
# Plot 1: Twitter JSON
# ────────────────────────────────────────────────
fig1, ax1 = plt.subplots(figsize=figsize)
bars = ax1.bar(algorithms, twitter_ns, color=colors, edgecolor='black', linewidth=0.8)
style_axes(ax1)
ax1.set_title("Integer to string conversion – Twitter JSON dataset")

for bar in bars:
    y = bar.get_height()
    ax1.text(bar.get_x() + bar.get_width()/2, y + 0.03, f"{y:.2f}",
             ha='center', va='bottom', fontsize=9)

ax1.set_ylim(0, max(twitter_ns) * 1.18)
plt.tight_layout()
fig1.savefig("ns_per_digit_twitter_json.pdf", format="pdf", bbox_inches="tight", dpi=200)
plt.close(fig1)

# ────────────────────────────────────────────────
# Plot 2: CIT Patents
# ────────────────────────────────────────────────
fig2, ax2 = plt.subplots(figsize=figsize)
bars = ax2.bar(algorithms, cit_ns, color=colors, edgecolor='black', linewidth=0.8)
style_axes(ax2)
ax2.set_title("Integer to string conversion – CIT Patents dataset")

for bar in bars:
    y = bar.get_height()
    ax2.text(bar.get_x() + bar.get_width()/2, y + 0.05, f"{y:.2f}",
             ha='center', va='bottom', fontsize=9)

ax2.set_ylim(0, max(cit_ns) * 1.18)
plt.tight_layout()
fig2.savefig("ns_per_digit_cit_patents.pdf", format="pdf", bbox_inches="tight", dpi=200)
plt.close(fig2)

# ────────────────────────────────────────────────
# Plot 3: Natural 1-8 digit
# ────────────────────────────────────────────────
fig3, ax3 = plt.subplots(figsize=figsize)
bars = ax3.bar(algorithms, natural_ns, color=colors, edgecolor='black', linewidth=0.8)
style_axes(ax3)
ax3.set_title("Integer to string conversion – Natural 1-8 digit dataset")

for bar in bars:
    y = bar.get_height()
    ax3.text(bar.get_x() + bar.get_width()/2, y + 0.06, f"{y:.2f}",
             ha='center', va='bottom', fontsize=9)

ax3.set_ylim(0, max(natural_ns) * 1.18)
plt.tight_layout()
fig3.savefig("ns_per_digit_natural_1-8.pdf", format="pdf", bbox_inches="tight", dpi=200)
plt.close(fig3)

print("Three PDF files have been created:")
print("  ns_per_digit_twitter_json.pdf")
print("  ns_per_digit_cit_patents.pdf")
print("  ns_per_digit_natural_1-8.pdf")


==> daniel/scripts/somemath.py <==
# https://arxiv.org/pdf/2012.12369

N = 10**8-1



## Theorem 2
## 1/d ≤c/m < (1 + 1/N) 1/d



def find_theorem1(N, d):
    L = 1
    while True:
        m = 2 ** L
        c = (m + d - 1) // d
        ra = N - (N + 1) % d
        if c * d *  ra < m * (ra + 1):
            return L, c
        L += 1


def find_theorem2(N, d):
    L = 1
    while True:
        m = 2 ** L
        c = (m + d - 1) // d
        ra = N - 1
        if c * d *  ra < m * (ra + 1):
            return L, c
        L += 1


def find_theorem4(N, d, L= 1, maxL=100):
    print(f"Finding c for N={N}, d={d}")
    while True:
        m = 2 ** L
        c = m // d if m % d != 0 else m // d - 1
        assert c*d*(N+1) < m*(N+1)
        print(f"L={L}, m={m}, c={c}, c/m={c/m:.6f}")
        if N*m <= c*d*(N+1):
                return L, c
        L += 1
        if L > maxL:
            raise Exception("Too large L")

# (1 - 1/(N+1))*1/d ≤c/m < 1/d
# m - m /(N+1) ≤c*d < m

# (N+1)*m - m ≤c*d*(N+1) < m*(N+1)
# N*m ≤c*d*(N+1) < m*(N+1)
# Set c = floor (m / d) or m/d -1 if m is divisible by d

allcs = {}
for k in range(1, 9):
    d = 10 ** k
    L4, c4 = find_theorem4(N, d, 52, 52)
    allcs[d] = c4
    print(f"d={d}, L4={L4}, c4={c4}, c4/m={c4/2**L4:.6f}")


def compute_ascii(n):
    answer = []
    for k in range(1, 9):
        thisv = ((n * allcs[10**k] + allcs[10**k] ) % 2**52) * 10 
        thisv //= 2**52
        answer.append(thisv)
    answer.reverse()
    return "".join(map(str, answer))


import random
for i in range(10):
  x =random.randint(0, 10**8-1)
  ourstr = compute_ascii(x)
  print(x, ourstr, int(ourstr), x == int(ourstr))



